Robust, Accurate Stochastic Optimization for Variational Inference

We consider the problem of fitting variational posterior approximations using stochastic optimization methods. The performance of these approximations depends on (1) how well the variational family matches the true posterior distribution,(2) the choice of divergence, and (3) the optimization of the variational objective. We show that even in the best-case scenario when the exact posterior belongs to the assumed variational family, common stochastic optimization methods lead to poor variational approximations if the problem dimension is moderately large. We also demonstrate that these methods are not robust across diverse model types. Motivated by these findings, we develop a more robust and accurate stochastic optimization framework by viewing the underlying optimization algorithm as producing a Markov chain. Our approach is theoretically motivated and includes a diagnostic for convergence and a novel stopping rule, both of which are robust to noisy evaluations of the objective function. We show empirically that the proposed framework works well on a diverse set of models: it can automatically detect stochastic optimization failure or inaccurate variational approximation

==> plot_khat_vs_sigma_vs_D.py <==


import numpy as np

import sys
sys.path.append('..')
sys.path.append('../..')
from psis import psislw

import pystan
import matplotlib
import matplotlib.pyplot as plt

from experiments import psis_correction
from viabel.vb import (mean_field_gaussian_variational_family,
                       mean_field_t_variational_family,
                       full_rank_gaussian_variational_family,
                       t_variational_family,
                       make_stan_log_density,
                       adagrad_optimize)



log_sigma_list = [-2.5, -1.6, -1, -0.5, 0.02,  0.5, 1., 2. ]
sigma_list = np.exp(log_sigma_list)

true_mean = 0.
epsilon_list = np.linspace(0.1,3., num=30)

epsilon=0.2

D_list = [5,  20, 30, 40, 50, 60, 80, 100, 150, 200]
print(epsilon_list)
print(sigma_list)
#exit()

khat_array= np.zeros((len(log_sigma_list), len(D_list)))

for i,sigma in enumerate(log_sigma_list):
    for j,D in enumerate(D_list):

        sigma_list= np.ones(D)*sigma
        mean_list = np.zeros(D)

        true_moments = np.array([mean_list, sigma_list])
        true_moments1 = np.array([true_mean, np.exp(sigma)])
        #print(true_moments)

        mean_zeros = [0.]*(D-1)
        mean_zeros.insert( 0, epsilon)
        mean_zeros_all = [0.]*D
        approximate_moments = np.concatenate([mean_zeros, sigma_list])
        true_moments = np.concatenate([mean_zeros_all, sigma_list])
        #print(approximate_moments)
        #approximate_moments1 = np.array([epsilon, np.exp(sigma)])

        mf_var_family = mean_field_gaussian_variational_family(D)
        n_samples = 40000

        samples = mf_var_family.sample(approximate_moments, n_samples)
        log_weights = mf_var_family.logdensity(samples, true_moments) - mf_var_family.logdensity(samples, approximate_moments)
        #log_weights = mf_var_family.logdensity(samples, true_moments1) - mf_var_family.logdensity(samples, var_param1)

        smoothed_log_weights, khat = psislw(log_weights)
        khat_array[i,j] =khat

print(khat_array.shape)

plt.plot(D_list, khat_array[0,:], 'r--', label='$\sigma =0.1$')
plt.plot(D_list, khat_array[1,:], 'g--', label='$\sigma =0.2$')
plt.plot(D_list, khat_array[2,:], 'b--', label='$\sigma =0.36$')
plt.plot(D_list, khat_array[3,:], 'y--', label='$\sigma =0.6$')

plt.xlabel('D$')
plt.ylabel('shape parameter:$\hat{k}$')
plt.legend()

plt.savefig('khat_epsilon_vs_D.pdf')






